Autofolding for Source Code Summarization

Developers spend much of their time reading and browsing source code, raising new opportunities for summarization methods. Indeed, modern code editors provide code folding, which allows one to selectively hide blocks of code. However this is impractical to use as folding decisions must be made manually or based on simple rules. We introduce the autofolding problem, which is to automatically create a code summary by folding less informative code regions. We present a novel solution by formulating the problem as a sequence of AST folding decisions, leveraging a scoped topic model for code tokens. On an annotated set of popular open source projects, we show that our summarizer outperforms simpler baselines, yielding a 28% error reduction. Furthermore, we find through a case study that our summarizer is strongly preferred by experienced developers. More broadly, we hope this work will aid program comprehension by turning code folding into a usable and valuable tool.

==> graphs/StatusLine.java <==
/* Copyright (C) 2005 Luca Veltri - University of Parma - Italy */
package org.zoolu.sip.header;

/** SIP Status-line, i.e. the first 
 * line of a response message */
public class StatusLine {
	protected int code;
	protected String reason;

	/** Construct StatusLine */
	public StatusLine(int c, String r) {
		code = c;
		reason = r;
	}

	/** Create a new copy of the request-line */
	public Object clone() {
		return new StatusLine(getCode(), getReason());
	}

	/** Indicates whether some other Object 
	 * is "equal to" this StatusLine */
	public boolean equals(Object obj) {
		try {
			StatusLine r = (StatusLine) obj;
			if (r.getCode() == getCode()&& 
			r.getReason().equals(getReason()))
				return true;
			else
				return false;
		} catch (Exception e) {
			return false;
		}
	}

	public int getCode() {
		return code;
	}

	public String getReason() {
		return reason;
	}

	public String toString() {
		return "SIP/2.0 " + code + " " + reason + "\r\n";
	}
}

